From Data to Software to Science with the Rubin Observatory LSST

The Vera C. Rubin Observatory Legacy Survey of Space and Time (LSST) dataset will dramatically alter our understanding of the Universe, from the origins of the Solar System to the nature of dark matter and dark energy. Much of this research will depend on the existence of robust, tested, and scalable algorithms, software, and services. Identifying and developing such tools ahead of time has the potential to significantly accelerate the delivery of early science from LSST. Developing these collaboratively, and making them broadly available, can enable more inclusive and equitable collaboration on LSST science. To facilitate such opportunities, a community workshop entitled "From Data to Software to Science with the Rubin Observatory LSST" was organized by the LSST Interdisciplinary Network for Collaboration and Computing (LINCC) and partners, and held at the Flatiron Institute in New York, March 28-30th 2022. The workshop included over 50 in-person attendees invited from over 300 applications. It identified seven key software areas of need: (i) scalable cross-matching and distributed joining of catalogs, (ii) robust photometric redshift determination, (iii) software for determination of selection functions, (iv) frameworks for scalable time-series analyses, (v) services for image access and reprocessing at scale, (vi) object image access (cutouts) and analysis at scale, and (vii) scalable job execution systems. This white paper summarizes the discussions of this workshop. It considers the motivating science use cases, identified cross-cutting algorithms, software, and services, their high-level technical specifications, and the principles of inclusive collaborations needed to develop them. We provide it as a useful roadmap of needs, as well as to spur action and collaboration between groups and individuals looking to develop reusable software for early LSST science.

==> TechCases/fixTex.py <==
../UseCases/fixTex.py

==> TechCases/mkCase.sh <==

tag=$1
shift 1
title="$@"

fn="${tag}.tex"

echo "\subsubsection{$title} \label{sec:$tag}"  > $fn
echo text here >> $fn

echo "\input{TechCases/$tag}"

git add $fn


==> UseCases/fixTex.py <==
#!/usr/bin/env python3
import os
import sys
import re

HEADS=[
	"Science Cases Needing this Tool",
	"Requirements for the software",
	"Running on LSST and other Datasets",
	"Existing Tools",
	"Computational Workflow",
	"Abstract",
	"Science Objectives",
	"Challenges (what makes it hard)",
	"Running on LSST Datasets (for the first 2 years)",
	"Precursor data sets",
	"Analysis Workflow",
	"Software Capabilities Needed",
	"References for Further Reading"
]


def doFile(inFile, item=False, skip=5, headl="subsubsection"):
	"This fixes some tex iissues in the trip from gogole doc including catching the standars headings"
	count =0
	f=inFile
	of = f+".old"
	os.rename(f,of)
	fin = open (of,'r')
	fout = open (f,'w')
	for line in fin :
		head=False
		count= count + 1
		for h in HEADS:
			if h in line:
				line="\n\\{}{{{}}}\n".format(headl,h)
		if "section"  in line or "paragraph" in line:
			head = True
		line=re.sub(r"~", r"\\textasciitilde ", line)
		line=re.sub(r"[^\\]%", r"\%", line) # so its not done twice
		line=re.sub(r"[^\\]&", r" \&",line)
		line=re.sub(r"\b([0-9]+)\^([0-9]+)\b", r"${\1}^{\2}$", line)
		line=re.sub(r"[^\{](http.+)(\b)", r" \\url{\1}\2",line)
		line=re.sub(r"<(https.+)>", r" \\url{\1}",line)
		line=re.sub(r"[\b][^:]([a-z,A-z]+@[a-z,A-z,0-9,.]+)[\b,]", r"\\url{mailto:\1} ",line)
		line=re.sub(r"\(([a-z,A-z,0-9,.]+@[a-z,A-z,0-9,.]+)\)", r"(\\url{mailto:\1})",line)
		line=re.sub(r"<([a-z,A-z,0-9,.]+@[a-z,A-z,0-9,.]+)>", r"\\url{mailto:\1}",line)

		if (item and not head and len(line.strip()) and count > skip):
			line = "\\item "+line

		if (head and item and count > skip):
			fout.write("\\end{itemize}\n")
		fout.write(line)
		if (head and item and count > skip):
			fout.write("\\begin{itemize}\n")
	if item and count > skip:
		fout.write("\\end{itemize}\n")

	fout.close()
	fin.close()

	print (str(inFile) + " ...." + str(count) + " lines \n")
	return
# End DoFile




### MAIN
skip=5
headl="subsubsection"
if len(sys.argv) > 2:
	item=(sys.argv[2]=="True")
if len(sys.argv) > 3:
	skip = int(sys.argv[3])
if len(sys.argv) > 4:
	headl = sys.argv[4]
doFile( sys.argv[1], item, skip, headl)


==> UseCases/mkCase.sh <==

tag=$1
shift 1
title="$@"

fn="${tag}.tex"

echo "\subsubsection{$title} \label{sec:$tag}"  > $fn
echo text here >> $fn

echo "\input{UseCases/$tag}"

git add $fn


==> makeUseCasetable.py <==
#python
#given input file make a table of use cases
import os
import fileinput
import re
import sys

SEC_LABEL_RE = re.compile(r"\{(.+)\} *\\label\{(.+)\}")

def handle(case_file):
    """open the file - get the title and the ref """
    cfin = open (case_file+".tex",'r')
    for line in cfin:
        if "\label" in line:
            match = SEC_LABEL_RE.search(line)
            return [match.group(1), match.group(2)]

def outline(fout, t, title, indent=False):
    if indent:
        print(" & ", file=fout, end="")
    print(f"\\hyperref[{t}]{{\\ref{{{t}}} }} ", file=fout, end="")
    if not indent:
        print(" & ", file=fout, end="")
    print(" & ", file=fout, end="")
    print(f"\\hyperref[{t}]{{ {title}}}  ", file=fout, end="")
    print(" & ", file=fout, end="")
    print(f"\\hyperref[{t}]{{ \\pageref{{{t}}} }}  ", file=fout, end="")
    print("\\\\", file=fout)


def make_summary(fout, sections, section_titles):
    print("% Generated file ",file=fout)
    print("In this section:\\",file=fout)
    print("\\begin{longtable}{l l p{0.6\\textwidth} r}\hline",file=fout)
    for t in section_titles:
        outline(fout, t,section_titles[t],False)
        if t in sections:
            for ss in sections[t]:
                outline(fout, ss[1], ss[0], True)

    print("\hline \\end{longtable}",file=fout)


def doFile(inFile, outerSec="\\subsection" ):
    """find sections ain imports and make a table .."""

    sections = {}
    section_titles = {}
    inSection = None
    inIntro = False
    count =0
    f = inFile
    nf = "toc"+f
    print (f"Processing {f} {nf}")
    fin = open (f,'r')
    fout = open (nf,'w')
    for line in fin :
        count= count + 1
        if line.startswith("%"):
            continue

        if inSection:
            # any include is a use case so get the title and ref.
            if "input" in line:
                case_file = re.search(r"input\{(.+)\}", line).group(1)
                result = handle(case_file)
                if "intro" in inSection:
                    # not very general but thet ech cases are all at intro level
                    section_titles[result[1]] = result[0]
                else:
                    sections[inSection].append(result)

        if outerSec in line  and "\label" in line:
            match=SEC_LABEL_RE.search(line)

            if match:
                inSection=match.group(2)
                if "intro" in inSection:
                    continue
                section_titles[inSection] = match.group(1)
                # print("got section " + inSection)
            else: # there is no label
                continue
            sections[inSection] = []
    fin.close()
    make_summary(fout, sections, section_titles)
    fout.close()

    print(str(inFile) + " ...." + str(count) + " lines \n")
    return
 # End DoDir




### MAIN
doFile(sys.argv[1])


==> orderAuthors.sh <==
cp authors.yaml authors.old
sort -i organisers.yaml > authors.yaml
sort -i participants.yaml >> authors.yaml
#head -8 authors.old > authors.yaml
#tail +7 authors.old | sort -i >> authors.yaml
make authors.tex



